Stable Video Diffusion: Scaling Latent Video Diffusion Models to Large Datasets

We present Stable Video Diffusion - a latent video diffusion model for high-resolution, state-of-the-art text-to-video and image-to-video generation. Recently, latent diffusion models trained for 2D image synthesis have been turned into generative video models by inserting temporal layers and finetuning them on small, high-quality video datasets. However, training methods in the literature vary widely, and the field has yet to agree on a unified strategy for curating video data. In this paper, we identify and evaluate three different stages for successful training of video LDMs: text-to-image pretraining, video pretraining, and high-quality video finetuning. Furthermore, we demonstrate the necessity of a well-curated pretraining dataset for generating high-quality videos and present a systematic curation process to train a strong base model, including captioning and filtering strategies. We then explore the impact of finetuning our base model on high-quality data and train a text-to-video model that is competitive with closed-source video generation. We also show that our base model provides a powerful motion representation for downstream tasks such as image-to-video generation and adaptability to camera motion-specific LoRA modules. Finally, we demonstrate that our model provides a strong multi-view 3D-prior and can serve as a base to finetune a multi-view diffusion model that jointly generates multiple views of objects in a feedforward fashion, outperforming image-based methods at a fraction of their compute budget. We release code and model weights at https://github.com/Stability-AI/generative-models .

==> code/linear_prediction_guidance.py <==
import torch
from einops import rearrange, repeat


def append_dims(x: torch.Tensor, target_dims: int) -> torch.Tensor:
    """Appends dimensions to the end of a tensor until it has target_dims dimensions."""
    dims_to_append = target_dims - x.ndim
    if dims_to_append < 0:
        raise ValueError(
            f"input has {x.ndim} dims but target_dims is {target_dims}, which is less"
        )
    return x[(...,) + (None,) * dims_to_append]


class LinearPredictionGuider:
    def __init__(
        self,
        max_scale: float,
        num_frames: int,
        min_scale: float = 1.0,
    ):
        self.min_scale = min_scale
        self.max_scale = max_scale
        self.num_frames = num_frames
        self.scale = torch.linspace(min_scale, max_scale, num_frames).unsqueeze(0)

    def __call__(self, x: torch.Tensor, sigma: float) -> torch.Tensor:
        x_u, x_c = x.chunk(2)

        x_u = rearrange(x_u, "(b t) ... -> b t ...", t=self.num_frames)
        x_c = rearrange(x_c, "(b t) ... -> b t ...", t=self.num_frames)
        scale = repeat(self.scale, "1 t -> b t", b=x_u.shape[0])
        scale = append_dims(scale, x_u.ndim).to(x_u.device)

        return rearrange(x_u + scale * (x_c - x_u), "b t ... -> (b t) ...")

